Hardness of ionizing radiation fields in MaNGA star-forming galaxies

We investigate radiation hardness within a representative sample of 67 nearby (0.02 $\lesssim $z$ \lesssim$0.06) star-forming (SF) galaxies using the integral field spectroscopic data from the MaNGA survey. The softness parameter $\eta$ = $\frac{O^{+}/O^{2+}}{S^{+}/S^{2+}}$ is sensitive to the spectral energy distribution of the ionizing radiation. We study $\eta$ via the observable quantity $\eta\prime$ (=$\frac{[OII]/[OIII]}{[SII][SIII]}$) We analyse the relation between radiation hardness (traced by $\eta$ and $\eta\prime$) and diagnostics sensitive to gas-phase metallicity, electron temperature, density, ionization parameter, effective temperature and age of ionizing populations. It is evident that low metallicity is accompanied by low log $\eta\prime$, i.e. hard radiation field. No direct relation is found between radiation hardness and other nebular parameters though such relations can not be ruled out. We provide empirical relations between log $\rm\eta$ and strong emission line ratios N$_2$, O$_3$N$_2$ and Ar$_3$O$_3$ which will allow future studies of radiation hardness in SF galaxies where weak auroral lines are undetected. We compare the variation of [O III]/[O II] and [S III]/[S II] for MaNGA data with SF galaxies and H II regions within spiral galaxies from literature, and find that the similarity and differences between different data set is mainly due to the metallicity. We find that predictions from photoionizaion models considering young and evolved stellar populations as ionizing sources in good agreement with the MaNGA data. This comparison also suggests that hard radiation fields from hot and old low-mass stars within or around SF regions might significantly contribute to the observed $\eta$ values.

==> pics_transfer.sh <==
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/mstar_sfr.png mstar_sfr.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/N2Ha_O3Hb_central_manga.png N2Ha_O3Hb_central_manga.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/N2BPT_selection_sample_DR14.png N2BPT_selection_sample_DR14.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/N2Ha_O3Hb_all.png N2Ha_O3Hb_all.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/S2Ha_O3Hb_all.png S2Ha_O3Hb_all.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/N2Ha_O3Hb_all_EW_Hb.png N2Ha_O3Hb_all_EW_Hb.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/S2Ha_O3Hb_all_EW_Hb.png S2Ha_O3Hb_all_EW_Hb.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/N2Ha_S3Ha_all_EW_Hb.png N2Ha_S3Ha_all_EW_Hb.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/S2Ha_S3Ha_all_EW_Hb.png S2Ha_S3Ha_all_EW_Hb.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_S3S2_N2Ha.png O3O2_S3S2_N2Ha.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_S3S2_Ar3O3.png O3O2_S3S2_Ar3O3.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_S3S2_R23.png O3O2_S3S2_R23.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_S3S2_O3N2.png O3O2_S3S2_O3N2.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_S3S2_S3O3.png O3O2_S3S2_S3O3.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_S3S2_S23.png O3O2_S3S2_S23.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_S3S2_log_EW_Hb.png O3O2_S3S2_log_EW_Hb.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_S3S2_D4000.png O3O2_S3S2_D4000.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_S3S2_TeO3_TeO3_up_down_cut.png O3O2_S3S2_TeO3_TeO3_up_down_cut.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/S3S2_eta_p_log_EW_Hb.png S3S2_eta_p_log_EW_Hb.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_eta_p_log_EW_Hb.png O3O2_eta_p_log_EW_Hb.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/eta_O3N2.png eta_O3N2.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_S3S2_morisset.png O3O2_S3S2_morisset.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/O3O2_S3S2_local_global.png O3O2_S3S2_local_global.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/N2Ha_HeHb_He_EW_Hbcolour.png N2Ha_HeHb_He_EW_Hbcolour.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/all/plots/HeHb_eta_p_O3N2_HeII4686.png HeHb_eta_p_O3N2_HeII4686.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-7495-6102.png manga-7495-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-7975-1901.png manga-7975-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-7990-3703.png manga-7990-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-7992-6102.png manga-7992-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8078-3703.png manga-8078-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8081-3704.png manga-8081-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8131-9101.png manga-8131-9101.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8132-3702.png manga-8132-3702.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8133-3704.png manga-8133-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8135-3704.png manga-8135-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8149-12701.png manga-8149-12701.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8156-3701.png manga-8156-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8241-6101.png manga-8241-6101.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8243-9101.png manga-8243-9101.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8250-3703.png manga-8250-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8250-6101.png manga-8250-6101.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8252-9102.png manga-8252-9102.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8257-3704.png manga-8257-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8258-3704.png manga-8258-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8259-9101.png manga-8259-9101.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8261-12703.png manga-8261-12703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8262-3701.png manga-8262-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8313-1901.png manga-8313-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8320-12703.png manga-8320-12703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8320-9101.png manga-8320-9101.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8325-12702.png manga-8325-12702.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8325-3701.png manga-8325-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8338-1901.png manga-8338-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8439-9102.png manga-8439-9102.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8440-1902.png manga-8440-1902.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8440-6102.png manga-8440-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8448-1901.png manga-8448-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8449-3703.png manga-8449-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8456-12702.png manga-8456-12702.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8458-3702.png manga-8458-3702.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8462-3703.png manga-8462-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8465-3701.png manga-8465-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8465-6102.png manga-8465-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8485-3702.png manga-8485-3702.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8548-1902.png manga-8548-1902.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8548-3702.png manga-8548-3702.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8548-9102.png manga-8548-9102.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8549-6104.png manga-8549-6104.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8551-1902.png manga-8551-1902.png

cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8553-3704.png manga-8553-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8566-3704.png manga-8566-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8568-3703.png manga-8568-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8601-3703.png manga-8601-3703.png


cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8604-9102.png manga-8604-9102.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8613-12703.png manga-8613-12703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8615-1901.png manga-8615-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8626-12704.png manga-8626-12704.png


cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8711-3704.png manga-8711-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8712-6103.png manga-8712-6103.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8713-1902.png manga-8713-1902.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8715-12704.png manga-8715-12704.png


cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8717-3703.png manga-8717-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8718-3703.png manga-8718-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8719-12702.png manga-8719-12702.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8721-6101.png manga-8721-6101.png


cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8725-3701.png manga-8725-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8942-3703.png manga-8942-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8942-6103.png manga-8942-6103.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8945-3702.png manga-8945-3702.png


cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8947-12702.png manga-8947-12702.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8987-1901.png manga-8987-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/data/sdss/images_manga_dr14/manga-8987-3701.png manga-8987-3701.png




cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-7495-6102/pngs/flux_Ha_manga-7495-6102.png flux_Ha_manga-7495-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-7495-6102/pngs/log_O3_aur_Hb_manga-7495-6102.png log_O3_aur_Hb_manga-7495-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-7495-6102/pngs/log_S3Ha_manga-7495-6102.png log_S3Ha_manga-7495-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-7495-6102/pngs/log_ew_hb_manga-7495-6102.png log_ew_hb_manga-7495-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-7495-6102/pngs/eta_p_manga-7495-6102.png eta_p_manga-7495-6102.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-7495-6102/eta_var/O3O2_S3S2_Ar3O3_manga-7495-6102.png O3O2_S3S2_Ar3O3_manga-7495-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-7495-6102/eta_var/O3O2_S3S2_S3O3_manga-7495-6102.png O3O2_S3S2_S3O3_manga-7495-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-7495-6102/eta_var/O3O2_S3S2_S23_manga-7495-6102.png O3O2_S3S2_S23_manga-7495-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-7495-6102/eta_var/O3O2_S3S2_log_EW_Hb_manga-7495-6102.png O3O2_S3S2_log_EW_Hb_manga-7495-6102.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-7495-6102/eta_var/O3O2_S3S2_TeO3_manga-7495-6102.png O3O2_S3S2_TeO3_manga-7495-6102.png


cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8257-3704/pngs/flux_Ha_manga-8257-3704.png flux_Ha_manga-8257-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8257-3704/pngs/log_O3_aur_Hb_manga-8257-3704.png log_O3_aur_Hb_manga-8257-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8257-3704/pngs/log_S3Ha_manga-8257-3704.png log_S3Ha_manga-8257-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8257-3704/pngs/log_ew_hb_manga-8257-3704.png log_ew_hb_manga-8257-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8257-3704/pngs/eta_p_manga-8257-3704.png eta_p_manga-8257-3704.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8257-3704/eta_var/O3O2_S3S2_Ar3O3_manga-8257-3704.png O3O2_S3S2_Ar3O3_manga-8257-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8257-3704/eta_var/O3O2_S3S2_S3O3_manga-8257-3704.png O3O2_S3S2_S3O3_manga-8257-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8257-3704/eta_var/O3O2_S3S2_S23_manga-8257-3704.png O3O2_S3S2_S23_manga-8257-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8257-3704/eta_var/O3O2_S3S2_log_EW_Hb_manga-8257-3704.png O3O2_S3S2_log_EW_Hb_manga-8257-3704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8257-3704/eta_var/O3O2_S3S2_TeO3_manga-8257-3704.png O3O2_S3S2_TeO3_manga-8257-3704.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8313-1901/pngs/flux_Ha_manga-8313-1901.png flux_Ha_manga-8313-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8313-1901/pngs/log_O3_aur_Hb_manga-8313-1901.png log_O3_aur_Hb_manga-8313-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8313-1901/pngs/log_S3Ha_manga-8313-1901.png log_S3Ha_manga-8313-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8313-1901/pngs/log_ew_hb_manga-8313-1901.png log_ew_hb_manga-8313-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8313-1901/pngs/eta_p_manga-8313-1901.png eta_p_manga-8313-1901.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8313-1901/eta_var/O3O2_S3S2_Ar3O3_manga-8313-1901.png O3O2_S3S2_Ar3O3_manga-8313-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8313-1901/eta_var/O3O2_S3S2_S3O3_manga-8313-1901.png O3O2_S3S2_S3O3_manga-8313-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8313-1901/eta_var/O3O2_S3S2_S23_manga-8313-1901.png O3O2_S3S2_S23_manga-8313-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8313-1901/eta_var/O3O2_S3S2_log_EW_Hb_manga-8313-1901.png O3O2_S3S2_log_EW_Hb_manga-8313-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8313-1901/eta_var/O3O2_S3S2_TeO3_manga-8313-1901.png O3O2_S3S2_TeO3_manga-8313-1901.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8325-3701/pngs/flux_Ha_manga-8325-3701.png flux_Ha_manga-8325-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8325-3701/pngs/log_O3_aur_Hb_manga-8325-3701.png log_O3_aur_Hb_manga-8325-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8325-3701/pngs/log_S3Ha_manga-8325-3701.png log_S3Ha_manga-8325-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8325-3701/pngs/log_ew_hb_manga-8325-3701.png log_ew_hb_manga-8325-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8325-3701/pngs/eta_p_manga-8325-3701.png eta_p_manga-8325-3701.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8325-3701/eta_var/O3O2_S3S2_Ar3O3_manga-8325-3701.png O3O2_S3S2_Ar3O3_manga-8325-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8325-3701/eta_var/O3O2_S3S2_S3O3_manga-8325-3701.png O3O2_S3S2_S3O3_manga-8325-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8325-3701/eta_var/O3O2_S3S2_S23_manga-8325-3701.png O3O2_S3S2_S23_manga-8325-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8325-3701/eta_var/O3O2_S3S2_log_EW_Hb_manga-8325-3701.png O3O2_S3S2_log_EW_Hb_manga-8325-3701.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8325-3701/eta_var/O3O2_S3S2_TeO3_manga-8325-3701.png O3O2_S3S2_TeO3_manga-8325-3701.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8551-1902/pngs/flux_Ha_manga-8551-1902.png flux_Ha_manga-8551-1902.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8551-1902/pngs/log_O3_aur_Hb_manga-8551-1902.png log_O3_aur_Hb_manga-8551-1902.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8551-1902/pngs/log_S3Ha_manga-8551-1902.png log_S3Ha_manga-8551-1902.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8551-1902/pngs/log_ew_hb_manga-8551-1902.png log_ew_hb_manga-8551-1902.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8551-1902/pngs/eta_p_manga-8551-1902.png eta_p_manga-8551-1902.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8551-1902/eta_var/O3O2_S3S2_Ar3O3_manga-8551-1902.png O3O2_S3S2_Ar3O3_manga-8551-1902.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8551-1902/eta_var/O3O2_S3S2_S3O3_manga-8551-1902.png O3O2_S3S2_S3O3_manga-8551-1902.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8551-1902/eta_var/O3O2_S3S2_S23_manga-8551-1902.png O3O2_S3S2_S23_manga-8551-1902.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8551-1902/eta_var/O3O2_S3S2_log_EW_Hb_manga-8551-1902.png O3O2_S3S2_log_EW_Hb_manga-8551-1902.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8551-1902/eta_var/O3O2_S3S2_TeO3_manga-8551-1902.png O3O2_S3S2_TeO3_manga-8551-1902.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8615-1901/pngs/flux_Ha_manga-8615-1901.png flux_Ha_manga-8615-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8615-1901/pngs/log_O3_aur_Hb_manga-8615-1901.png log_O3_aur_Hb_manga-8615-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8615-1901/pngs/log_S3Ha_manga-8615-1901.png log_S3Ha_manga-8615-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8615-1901/pngs/log_ew_hb_manga-8615-1901.png log_ew_hb_manga-8615-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8615-1901/pngs/eta_p_manga-8615-1901.png eta_p_manga-8615-1901.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8615-1901/eta_var/O3O2_S3S2_Ar3O3_manga-8615-1901.png O3O2_S3S2_Ar3O3_manga-8615-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8615-1901/eta_var/O3O2_S3S2_S3O3_manga-8615-1901.png O3O2_S3S2_S3O3_manga-8615-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8615-1901/eta_var/O3O2_S3S2_S23_manga-8615-1901.png O3O2_S3S2_S23_manga-8615-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8615-1901/eta_var/O3O2_S3S2_log_EW_Hb_manga-8615-1901.png O3O2_S3S2_log_EW_Hb_manga-8615-1901.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8615-1901/eta_var/O3O2_S3S2_TeO3_manga-8615-1901.png O3O2_S3S2_TeO3_manga-8615-1901.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8626-12704/pngs/flux_Ha_manga-8626-12704.png flux_Ha_manga-8626-12704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8626-12704/pngs/log_O3_aur_Hb_manga-8626-12704.png log_O3_aur_Hb_manga-8626-12704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8626-12704/pngs/log_S3Ha_manga-8626-12704.png log_S3Ha_manga-8626-12704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8626-12704/pngs/log_ew_hb_manga-8626-12704.png log_ew_hb_manga-8626-12704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8626-12704/pngs/eta_p_manga-8626-12704.png eta_p_manga-8626-12704.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8626-12704/eta_var/O3O2_S3S2_Ar3O3_manga-8626-12704.png O3O2_S3S2_Ar3O3_manga-8626-12704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8626-12704/eta_var/O3O2_S3S2_S3O3_manga-8626-12704.png O3O2_S3S2_S3O3_manga-8626-12704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8626-12704/eta_var/O3O2_S3S2_S23_manga-8626-12704.png O3O2_S3S2_S23_manga-8626-12704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8626-12704/eta_var/O3O2_S3S2_log_EW_Hb_manga-8626-12704.png O3O2_S3S2_log_EW_Hb_manga-8626-12704.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8626-12704/eta_var/O3O2_S3S2_TeO3_manga-8626-12704.png O3O2_S3S2_TeO3_manga-8626-12704.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8942-3703/pngs/flux_Ha_manga-8942-3703.png flux_Ha_manga-8942-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8942-3703/pngs/log_O3_aur_Hb_manga-8942-3703.png log_O3_aur_Hb_manga-8942-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8942-3703/pngs/log_S3Ha_manga-8942-3703.png log_S3Ha_manga-8942-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8942-3703/pngs/log_ew_hb_manga-8942-3703.png log_ew_hb_manga-8942-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8942-3703/pngs/eta_p_manga-8942-3703.png eta_p_manga-8942-3703.png

cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8942-3703/eta_var/O3O2_S3S2_Ar3O3_manga-8942-3703.png O3O2_S3S2_Ar3O3_manga-8942-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8942-3703/eta_var/O3O2_S3S2_S3O3_manga-8942-3703.png O3O2_S3S2_S3O3_manga-8942-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8942-3703/eta_var/O3O2_S3S2_S23_manga-8942-3703.png O3O2_S3S2_S23_manga-8942-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8942-3703/eta_var/O3O2_S3S2_log_EW_Hb_manga-8942-3703.png O3O2_S3S2_log_EW_Hb_manga-8942-3703.png
cp /astro/kumari/Cambridge/nk432b/manga/results/sample_20June/manga-8942-3703/eta_var/O3O2_S3S2_TeO3_manga-8942-3703.png O3O2_S3S2_TeO3_manga-8942-3703.png

